Aperiodic crystals and beyond

Crystals are paradigms of ordered structures. While order was once seen as synonymous with lattice periodic arrangements, the discoveries of incommensurate crystals and quasicrystals led to a more general perception of crystalline order, encompassing both periodic and aperiodic crystals. The current definition of crystals rests on their essentially point-like diffraction. Considering a number of recently investigated toy systems, with particular emphasis on non-crystalline ordered structures, the limits of the current definition are explored.

==> tmdata6.m <==
0.0005 0. l
0.001 0. l
0.0015 0. l
0.002 0. l
0.0025 0. l
0.003 0. l
0.0035 0. l
0.004 0. l
0.0045 0. l
0.005 0. l
0.0055 0. l
0.006 0. l
0.0065 0. l
0.007 0. l
0.0075 0. l
0.008 0. l
0.0085 0. l
0.009 0. l
0.0095 0. l
0.01 0. l
0.0105 0. l
0.011 0. l
0.0115 0. l
0.012 0. l
0.0125 0. l
0.013 0. l
0.0135 0. l
0.014 0. l
0.0145 0. l
0.015 0. l
0.0155 0. l
0.016 0. l
0.0165 0. l
0.017 0. l
0.0175 0. l
0.018 0. l
0.0185 0. l
0.019 0. l
0.0195 0. l
0.02 0. l
0.0205 0. l
0.021 0. l
0.0215 0. l
0.022 0. l
0.0225 0. l
0.023 0. l
0.0235 0. l
0.024 0. l
0.0245 0. l
0.025 0. l
0.0255 0. l
0.026 0. l
0.0265 0. l
0.027 0. l
0.0275 0. l
0.028 0. l
0.0285 0. l
0.029 0. l
0.0295 0. l
0.03 0. l
0.0305 0. l
0.031 0. l
0.0315 0. l
0.032 0. l
0.0325 0. l
0.033 0. l
0.0335 0. l
0.034 0. l
0.0345 0. l
0.035 0. l
0.0355 0. l
0.036 0. l
0.0365 0. l
0.037 0. l
0.0375 0.00001 l
0.038 0.00001 l
0.0385 0.00001 l
0.039 0.00001 l
0.0395 0.00002 l
0.04 0.00002 l
0.0405 0.00003 l
0.041 0.00003 l
0.0415 0.00004 l
0.042 0.00004 l
0.0425 0.00005 l
0.043 0.00006 l
0.0435 0.00006 l
0.044 0.00006 l
0.0445 0.00007 l
0.045 0.00007 l
0.0455 0.00007 l
0.046 0.00007 l
0.0465 0.00007 l
0.047 0.00007 l
0.0475 0.00007 l
0.048 0.00007 l
0.0485 0.00007 l
0.049 0.00008 l
0.0495 0.00008 l
0.05 0.00008 l
0.0505 0.00009 l
0.051 0.0001 l
0.0515 0.0001 l
0.052 0.00011 l
0.0525 0.00012 l
0.053 0.00013 l
0.0535 0.00014 l
0.054 0.00014 l
0.0545 0.00015 l
0.055 0.00016 l
0.0555 0.00016 l
0.056 0.00017 l
0.0565 0.00017 l
0.057 0.00017 l
0.0575 0.00017 l
0.058 0.00017 l
0.0585 0.00017 l
0.059 0.00017 l
0.0595 0.00017 l
0.06 0.00017 l
0.0605 0.00017 l
0.061 0.00017 l
0.0615 0.00017 l
0.062 0.00017 l
0.0625 Indeterm l
0.063 0.00017 l
0.0635 0.00017 l
0.064 0.00017 l
0.0645 0.00017 l
0.065 0.00017 l
0.0655 0.00017 l
0.066 0.00017 l
0.0665 0.00018 l
0.067 0.00018 l
0.0675 0.00018 l
0.068 0.00018 l
0.0685 0.00019 l
0.069 0.0002 l
0.0695 0.00021 l
0.07 0.00023 l
0.0705 0.00025 l
0.071 0.00028 l
0.0715 0.00031 l
0.072 0.00036 l
0.0725 0.0004 l
0.073 0.00046 l
0.0735 0.00051 l
0.074 0.00057 l
0.0745 0.00062 l
0.075 0.00067 l
0.0755 0.00071 l
0.076 0.00074 l
0.0765 0.00077 l
0.077 0.00078 l
0.0775 0.00079 l
0.078 0.00079 l
0.0785 0.00079 l
0.079 0.0008 l
0.0795 0.00081 l
0.08 0.00084 l
0.0805 0.0009 l
0.081 0.00098 l
0.0815 0.00109 l
0.082 0.00124 l
0.0825 0.00143 l
0.083 0.00165 l
0.0835 0.0019 l
0.084 0.00217 l
0.0845 0.00246 l
0.085 0.00276 l
0.0855 0.00305 l
0.086 0.00333 l
0.0865 0.0036 l
0.087 0.00383 l
0.0875 0.00404 l
0.088 0.00421 l
0.0885 0.00435 l
0.089 0.00446 l
0.0895 0.00453 l
0.09 0.00459 l
0.0905 0.00462 l
0.091 0.00464 l
0.0915 0.00465 l
0.092 0.00465 l
0.0925 0.00466 l
0.093 0.00466 l
0.0935 0.00466 l
0.094 0.00466 l
0.0945 0.00466 l
0.095 0.00466 l
0.0955 0.00466 l
0.096 0.00466 l
0.0965 0.00467 l
0.097 0.00469 l
0.0975 0.00473 l
0.098 0.00478 l
0.0985 0.00485 l
0.099 0.00496 l
0.0995 0.0051 l
0.1 0.00527 l
0.1005 0.00547 l
0.101 0.0057 l
0.1015 0.00596 l
0.102 0.00623 l
0.1025 0.00652 l
0.103 0.0068 l
0.1035 0.00708 l
0.104 0.00734 l
0.1045 0.00758 l
0.105 0.00779 l
0.1055 0.00796 l
0.106 0.0081 l
0.1065 0.0082 l
0.107 0.00828 l
0.1075 0.00833 l
0.108 0.00835 l
0.1085 0.00837 l
0.109 0.00837 l
0.1095 0.00837 l
0.11 0.00837 l
0.1105 0.00838 l
0.111 0.00839 l
0.1115 0.00841 l
0.112 0.00843 l
0.1125 0.00846 l
0.113 0.0085 l
0.1135 0.00853 l
0.114 0.00857 l
0.1145 0.0086 l
0.115 0.00863 l
0.1155 0.00866 l
0.116 0.00868 l
0.1165 0.0087 l
0.117 0.00871 l
0.1175 0.00872 l
0.118 0.00873 l
0.1185 0.00873 l
0.119 0.00874 l
0.1195 0.00874 l
0.12 0.00874 l
0.1205 0.00874 l
0.121 0.00874 l
0.1215 0.00874 l
0.122 0.00874 l
0.1225 0.00874 l
0.123 0.00874 l
0.1235 0.00874 l
0.124 0.00874 l
0.1245 0.00874 l
0.125 Indeterm l
0.1255 0.00874 l
0.126 0.00874 l
0.1265 0.00874 l
0.127 0.00874 l
0.1275 0.00874 l
0.128 0.00874 l
0.1285 0.00874 l
0.129 0.00874 l
0.1295 0.00874 l
0.13 0.00874 l
0.1305 0.00874 l
0.131 0.00874 l
0.1315 0.00875 l
0.132 0.00876 l
0.1325 0.00877 l
0.133 0.00878 l
0.1335 0.0088 l
0.134 0.00883 l
0.1345 0.00887 l
0.135 0.00891 l
0.1355 0.00897 l
0.136 0.00903 l
0.1365 0.0091 l
0.137 0.00917 l
0.1375 0.00923 l
0.138 0.0093 l
0.1385 0.00935 l
0.139 0.00939 l
0.1395 0.00941 l
0.14 0.00942 l
0.1405 0.00943 l
0.141 0.00943 l
0.1415 0.00944 l
0.142 0.00947 l
0.1425 0.00954 l
0.143 0.00967 l
0.1435 0.00988 l
0.144 0.01018 l
0.1445 0.01059 l
0.145 0.01111 l
0.1455 0.01175 l
0.146 0.01251 l
0.1465 0.01337 l
0.147 0.01431 l
0.1475 0.01531 l
0.148 0.01633 l
0.1485 0.01735 l
0.149 0.01832 l
0.1495 0.01923 l
0.15 0.02005 l
0.1505 0.02075 l
0.151 0.02134 l
0.1515 0.0218 l
0.152 0.02215 l
0.1525 0.02239 l
0.153 0.02256 l
0.1535 0.02265 l
0.154 0.0227 l
0.1545 0.02273 l
0.155 0.02273 l
0.1555 0.02274 l
0.156 0.02274 l
0.1565 0.02274 l
0.157 0.02274 l
0.1575 0.02274 l
0.158 0.02275 l
0.1585 0.02278 l
0.159 0.02285 l
0.1595 0.02299 l
0.16 0.02323 l
0.1605 0.02363 l
0.161 0.02423 l
0.1615 0.02508 l
0.162 0.02622 l
0.1625 0.02769 l
0.163 0.02949 l
0.1635 0.03163 l
0.164 0.03408 l
0.1645 0.03679 l
0.165 0.03971 l
0.1655 0.04274 l
0.166 0.04579 l
0.1665 0.04877 l
0.167 0.05158 l
0.1675 0.05414 l
0.168 0.05637 l
0.1685 0.05823 l
0.169 0.0597 l
0.1695 0.06079 l
0.17 0.06152 l
0.1705 0.06196 l
0.171 0.06217 l
0.1715 0.06224 l
0.172 0.06225 l
0.1725 0.06227 l
0.173 0.06238 l
0.1735 0.06264 l
0.174 0.06306 l
0.1745 0.06368 l
0.175 0.06448 l
0.1755 0.06545 l
0.176 0.06653 l
0.1765 0.06769 l
0.177 0.06889 l
0.1775 0.07006 l
0.178 0.07117 l
0.1785 0.07218 l
0.179 0.07306 l
0.1795 0.07382 l
0.18 0.07443 l
0.1805 0.07491 l
0.181 0.07527 l
0.1815 0.07553 l
0.182 0.07571 l
0.1825 0.07582 l
0.183 0.07589 l
0.1835 0.07593 l
0.184 0.07595 l
0.1845 0.07596 l
0.185 0.07596 l
0.1855 0.07596 l
0.186 0.07596 l
0.1865 0.07596 l
0.187 0.07596 l
0.1875 Indeterm l
0.188 0.07596 l
0.1885 0.07596 l
0.189 0.07596 l
0.1895 0.07596 l
0.19 0.07596 l
0.1905 0.07597 l
0.191 0.07597 l
0.1915 0.07599 l
0.192 0.07603 l
0.1925 0.07609 l
0.193 0.07619 l
0.1935 0.07635 l
0.194 0.07657 l
0.1945 0.07689 l
0.195 0.0773 l
0.1955 0.07782 l
0.196 0.07845 l
0.1965 0.07918 l
0.197 0.08001 l
0.1975 0.08091 l
0.198 0.08185 l
0.1985 0.0828 l
0.199 0.08371 l
0.1995 0.08455 l
0.2 0.08528 l
0.2005 0.08589 l
0.201 0.08635 l
0.2015 0.08667 l
0.202 0.08685 l
0.2025 0.08693 l
0.203 0.08695 l
0.2035 0.08696 l
0.204 0.087 l
0.2045 0.08715 l
0.205 0.08744 l
0.2055 0.08794 l
0.206 0.08865 l
0.2065 0.08961 l
0.207 0.09081 l
0.2075 0.09222 l
0.208 0.09381 l
0.2085 0.09554 l
0.209 0.09735 l
0.2095 0.09918 l
0.21 0.10097 l
0.2105 0.10267 l
0.211 0.10422 l
0.2115 0.1056 l
0.212 0.10679 l
0.2125 0.10778 l
0.213 0.10856 l
0.2135 0.10917 l
0.214 0.10961 l
0.2145 0.10992 l
0.215 0.11012 l
0.2155 0.11024 l
0.216 0.11031 l
0.2165 0.11034 l
0.217 0.11035 l
0.2175 0.11036 l
0.218 0.11036 l
0.2185 0.11036 l
0.219 0.11036 l
0.2195 0.11036 l
0.22 0.11036 l
0.2205 0.11036 l
0.221 0.11037 l
0.2215 0.11039 l
0.222 0.11043 l
0.2225 0.11049 l
0.223 0.11058 l
0.2235 0.1107 l
0.224 0.11086 l
0.2245 0.11106 l
0.225 0.11129 l
0.2255 0.11154 l
0.226 0.11183 l
0.2265 0.11212 l
0.227 0.11241 l
0.2275 0.1127 l
0.228 0.11298 l
0.2285 0.11323 l
0.229 0.11345 l
0.2295 0.11363 l
0.23 0.11379 l
0.2305 0.11391 l
0.231 0.114 l
0.2315 0.11406 l
0.232 0.11411 l
0.2325 0.11413 l
0.233 0.11414 l
0.2335 0.11415 l
0.234 0.11415 l
0.2345 0.11415 l
0.235 0.11415 l
0.2355 0.11415 l
0.236 0.11416 l
0.2365 0.11416 l
0.237 0.11417 l
0.2375 0.11418 l
0.238 0.11418 l
0.2385 0.11419 l
0.239 0.1142 l
0.2395 0.1142 l
0.24 0.11421 l
0.2405 0.11421 l
0.241 0.11421 l
0.2415 0.11422 l
0.242 0.11422 l
0.2425 0.11422 l
0.243 0.11422 l
0.2435 0.11422 l
0.244 0.11422 l
0.2445 0.11422 l
0.245 0.11422 l
0.2455 0.11422 l
0.246 0.11422 l
0.2465 0.11422 l
0.247 0.11422 l
0.2475 0.11422 l
0.248 0.11422 l
0.2485 0.11422 l
0.249 0.11422 l
0.2495 0.11422 l
0.25 Indeterm l
0.2505 0.11422 l
0.251 0.11422 l
0.2515 0.11422 l
0.252 0.11422 l
0.2525 0.11422 l
0.253 0.11422 l
0.2535 0.11422 l
0.254 0.11422 l
0.2545 0.11422 l
0.255 0.11422 l
0.2555 0.11422 l
0.256 0.11422 l
0.2565 0.11422 l
0.257 0.11422 l
0.2575 0.11422 l
0.258 0.11422 l
0.2585 0.11422 l
0.259 0.11422 l
0.2595 0.11423 l
0.26 0.11423 l
0.2605 0.11424 l
0.261 0.11424 l
0.2615 0.11425 l
0.262 0.11426 l
0.2625 0.11427 l
0.263 0.11427 l
0.2635 0.11428 l
0.264 0.11429 l
0.2645 0.11429 l
0.265 0.11429 l
0.2655 0.1143 l
0.266 0.1143 l
0.2665 0.1143 l
0.267 0.1143 l
0.2675 0.11432 l
0.268 0.11435 l
0.2685 0.11441 l
0.269 0.11449 l
0.2695 0.1146 l
0.27 0.11476 l
0.2705 0.11496 l
0.271 0.1152 l
0.2715 0.11549 l
0.272 0.11582 l
0.2725 0.11618 l
0.273 0.11656 l
0.2735 0.11696 l
0.274 0.11736 l
0.2745 0.11774 l
0.275 0.11809 l
0.2755 0.11841 l
0.276 0.11868 l
0.2765 0.1189 l
0.277 0.11907 l
0.2775 0.1192 l
0.278 0.11928 l
0.2785 0.11933 l
0.279 0.11936 l
0.2795 0.11938 l
0.28 0.11938 l
0.2805 0.11938 l
0.281 0.11938 l
0.2815 0.11938 l
0.282 0.11938 l
0.2825 0.11938 l
0.283 0.11939 l
0.2835 0.11941 l
0.284 0.11946 l
0.2845 0.11957 l
0.285 0.11976 l
0.2855 0.12007 l
0.286 0.12055 l
0.2865 0.12125 l
0.287 0.12222 l
0.2875 0.12348 l
0.288 0.12507 l
0.2885 0.127 l
0.289 0.12926 l
0.2895 0.13182 l
0.29 0.13462 l
0.2905 0.13761 l
0.291 0.14068 l
0.2915 0.14373 l
0.292 0.14668 l
0.2925 0.14941 l
0.293 0.15184 l
0.2935 0.15391 l
0.294 0.15558 l
0.2945 0.15684 l
0.295 0.15771 l
0.2955 0.15824 l
0.296 0.1585 l
0.2965 0.15858 l
0.297 0.15859 l
0.2975 0.15862 l
0.298 0.15877 l
0.2985 0.15911 l
0.299 0.1597 l
0.2995 0.16057 l
0.3 0.16172 l
0.3005 0.16312 l
0.301 0.16472 l
0.3015 0.16648 l
0.302 0.16831 l
0.3025 0.17014 l
0.303 0.17191 l
0.3035 0.17355 l
0.304 0.17501 l
0.3045 0.17628 l
0.305 0.17732 l
0.3055 0.17816 l
0.306 0.1788 l
0.3065 0.17927 l
0.307 0.17959 l
0.3075 0.1798 l
0.308 0.17993 l
0.3085 0.18001 l
0.309 0.18005 l
0.3095 0.18006 l
0.31 0.18007 l
0.3105 0.18007 l
0.311 0.18007 l
0.3115 0.18007 l
0.312 0.18007 l
0.3125 Indeterm l
0.313 0.18007 l
0.3135 0.18007 l
0.314 0.18007 l
0.3145 0.18008 l
0.315 0.18008 l
0.3155 0.18009 l
0.316 0.18011 l
0.3165 0.18015 l
0.317 0.18024 l
0.3175 0.18041 l
0.318 0.18068 l
0.3185 0.18111 l
0.319 0.18174 l
0.3195 0.18263 l
0.32 0.18382 l
0.3205 0.18535 l
0.321 0.18723 l
0.3215 0.18948 l
0.322 0.19205 l
0.3225 0.19489 l
0.323 0.19791 l
0.3235 0.20101 l
0.324 0.20405 l
0.3245 0.20691 l
0.325 0.20946 l
0.3255 0.21161 l
0.326 0.21327 l
0.3265 0.21443 l
0.327 0.21512 l
0.3275 0.21542 l
0.328 0.21549 l
0.3285 0.21551 l
0.329 0.2157 l
0.3295 0.2163 l
0.33 0.21755 l
0.3305 0.21966 l
0.331 0.22281 l
0.3315 0.22709 l
0.332 0.23254 l
0.3325 0.23913 l
0.333 0.24673 l
0.3335 0.25515 l
0.334 0.26414 l
0.3345 0.27343 l
0.335 0.28271 l
0.3355 0.29171 l
0.336 0.30014 l
0.3365 0.30781 l
0.337 0.31456 l
0.3375 0.32028 l
0.338 0.32496 l
0.3385 0.32864 l
0.339 0.3314 l
0.3395 0.33336 l
0.34 0.33468 l
0.3405 0.3355 l
0.341 0.33596 l
0.3415 0.3362 l
0.342 0.3363 l
0.3425 0.33633 l
0.343 0.33634 l
0.3435 0.33634 l
0.344 0.33634 l
0.3445 0.33634 l
0.345 0.33635 l
0.3455 0.33637 l
0.346 0.33646 l
0.3465 0.33664 l
0.347 0.337 l
0.3475 0.33759 l
0.348 0.33851 l
0.3485 0.33981 l
0.349 0.34156 l
0.3495 0.34379 l
0.35 0.3465 l
0.3505 0.34965 l
0.351 0.35319 l
0.3515 0.35703 l
0.352 0.36105 l
0.3525 0.36514 l
0.353 0.36914 l
0.3535 0.37296 l
0.354 0.37646 l
0.3545 0.37958 l
0.355 0.38225 l
0.3555 0.38444 l
0.356 0.38616 l
0.3565 0.38743 l
0.357 0.38832 l
0.3575 0.38888 l
0.358 0.38919 l
0.3585 0.38933 l
0.359 0.38938 l
0.3595 0.38938 l
0.36 0.38939 l
0.3605 0.38945 l
0.361 0.38956 l
0.3615 0.38975 l
0.362 0.38999 l
0.3625 0.39028 l
0.363 0.3906 l
0.3635 0.39093 l
0.364 0.39125 l
0.3645 0.39154 l
0.365 0.39181 l
0.3655 0.39204 l
0.366 0.39222 l
0.3665 0.39237 l
0.367 0.39247 l
0.3675 0.39255 l
0.368 0.39261 l
0.3685 0.39264 l
0.369 0.39266 l
0.3695 0.39267 l
0.37 0.39268 l
0.3705 0.39268 l
0.371 0.39269 l
0.3715 0.39269 l
0.372 0.39269 l
0.3725 0.39269 l
0.373 0.39269 l
0.3735 0.39269 l
0.374 0.39269 l
0.3745 0.39269 l
0.375 Indeterm l
0.3755 0.39269 l
0.376 0.39269 l
0.3765 0.39269 l
0.377 0.39269 l
0.3775 0.39269 l
0.378 0.39269 l
0.3785 0.39269 l
0.379 0.39269 l
0.3795 0.39269 l
0.38 0.39269 l
0.3805 0.3927 l
0.381 0.39271 l
0.3815 0.39273 l
0.382 0.39276 l
0.3825 0.3928 l
0.383 0.39287 l
0.3835 0.39296 l
0.384 0.39308 l
0.3845 0.39324 l
0.385 0.39342 l
0.3855 0.39364 l
0.386 0.39388 l
0.3865 0.39414 l
0.387 0.3944 l
0.3875 0.39465 l
0.388 0.39487 l
0.3885 0.39506 l
0.389 0.39519 l
0.3895 0.39528 l
0.39 0.39532 l
0.3905 0.39533 l
0.391 0.39533 l
0.3915 0.39536 l
0.392 0.39547 l
0.3925 0.39569 l
0.393 0.39608 l
0.3935 0.39669 l
0.394 0.39757 l
0.3945 0.39873 l
0.395 0.4002 l
0.3955 0.40197 l
0.396 0.40402 l
0.3965 0.4063 l
0.397 0.40876 l
0.3975 0.41131 l
0.398 0.41389 l
0.3985 0.4164 l
0.399 0.41877 l
0.3995 0.42093 l
0.4 0.42284 l
0.4005 0.42446 l
0.401 0.42578 l
0.4015 0.4268 l
0.402 0.42756 l
0.4025 0.42808 l
0.403 0.42842 l
0.4035 0.42862 l
0.404 0.42872 l
0.4045 0.42877 l
0.405 0.42879 l
0.4055 0.42879 l
0.406 0.42879 l
0.4065 0.42879 l
0.407 0.42879 l
0.4075 0.42879 l
0.408 0.42881 l
0.4085 0.42886 l
0.409 0.42898 l
0.4095 0.4292 l
0.41 0.4296 l
0.4105 0.43024 l
0.411 0.43117 l
0.4115 0.43247 l
0.412 0.43418 l
0.4125 0.43633 l
0.413 0.43893 l
0.4135 0.44196 l
0.414 0.44536 l
0.4145 0.44906 l
0.415 0.45296 l
0.4155 0.45694 l
0.416 0.46088 l
0.4165 0.46465 l
0.417 0.46813 l
0.4175 0.47124 l
0.418 0.4739 l
0.4185 0.47608 l
0.419 0.47777 l
0.4195 0.479 l
0.42 0.47981 l
0.4205 0.48029 l
0.421 0.48051 l
0.4215 0.48058 l
0.422 0.48059 l
0.4225 0.48061 l
0.423 0.48072 l
0.4235 0.48097 l
0.424 0.48137 l
0.4245 0.48194 l
0.425 0.48267 l
0.4255 0.48352 l
0.426 0.48447 l
0.4265 0.48547 l
0.427 0.48647 l
0.4275 0.48743 l
0.428 0.48832 l
0.4285 0.48912 l
0.429 0.48981 l
0.4295 0.49037 l
0.43 0.49083 l
0.4305 0.49118 l
0.431 0.49144 l
0.4315 0.49162 l
0.432 0.49174 l
0.4325 0.49181 l
0.433 0.49186 l
0.4335 0.49188 l
0.434 0.4919 l
0.4345 0.4919 l
0.435 0.4919 l
0.4355 0.49191 l
0.436 0.49191 l
0.4365 0.49191 l
0.437 0.49191 l
0.4375 Indeterm l
0.438 0.49191 l
0.4385 0.49191 l
0.439 0.49191 l
0.4395 0.49191 l
0.44 0.49191 l
0.4405 0.49191 l
0.441 0.49191 l
0.4415 0.49192 l
0.442 0.49194 l
0.4425 0.49196 l
0.443 0.492 l
0.4435 0.49207 l
0.444 0.49216 l
0.4445 0.49228 l
0.445 0.49244 l
0.4455 0.49264 l
0.446 0.49287 l
0.4465 0.49313 l
0.447 0.49342 l
0.4475 0.49373 l
0.448 0.49404 l
0.4485 0.49435 l
0.449 0.49464 l
0.4495 0.4949 l
0.45 0.49512 l
0.4505 0.4953 l
0.451 0.49543 l
0.4515 0.49552 l
0.452 0.49557 l
0.4525 0.49559 l
0.453 0.4956 l
0.4535 0.4956 l
0.454 0.49561 l
0.4545 0.49564 l
0.455 0.49571 l
0.4555 0.49583 l
0.456 0.49598 l
0.4565 0.49619 l
0.457 0.49644 l
0.4575 0.49672 l
0.458 0.49704 l
0.4585 0.49737 l
0.459 0.4977 l
0.4595 0.49803 l
0.46 0.49835 l
0.4605 0.49864 l
0.461 0.49889 l
0.4615 0.49912 l
0.462 0.4993 l
0.4625 0.49945 l
0.463 0.49956 l
0.4635 0.49965 l
0.464 0.49971 l
0.4645 0.49975 l
0.465 0.49978 l
0.4655 0.49979 l
0.466 0.4998 l
0.4665 0.4998 l
0.467 0.4998 l
0.4675 0.49981 l
0.468 0.49981 l
0.4685 0.49981 l
0.469 0.49981 l
0.4695 0.49981 l
0.47 0.49981 l
0.4705 0.49981 l
0.471 0.49981 l
0.4715 0.49981 l
0.472 0.49981 l
0.4725 0.49982 l
0.473 0.49982 l
0.4735 0.49983 l
0.474 0.49984 l
0.4745 0.49985 l
0.475 0.49987 l
0.4755 0.49988 l
0.476 0.4999 l
0.4765 0.49991 l
0.477 0.49993 l
0.4775 0.49994 l
0.478 0.49995 l
0.4785 0.49997 l
0.479 0.49997 l
0.4795 0.49998 l
0.48 0.49999 l
0.4805 0.49999 l
0.481 0.49999 l
0.4815 0.5 l
0.482 0.5 l
0.4825 0.5 l
0.483 0.5 l
0.4835 0.5 l
0.484 0.5 l
0.4845 0.5 l
0.485 0.5 l
0.4855 0.5 l
0.486 0.5 l
0.4865 0.5 l
0.487 0.5 l
0.4875 0.5 l
0.488 0.5 l
0.4885 0.5 l
0.489 0.5 l
0.4895 0.5 l
0.49 0.5 l
0.4905 0.5 l
0.491 0.5 l
0.4915 0.5 l
0.492 0.5 l
0.4925 0.5 l
0.493 0.5 l
0.4935 0.5 l
0.494 0.5 l
0.4945 0.5 l
0.495 0.5 l
0.4955 0.5 l
0.496 0.5 l
0.4965 0.5 l
0.497 0.5 l
0.4975 0.5 l
0.498 0.5 l
0.4985 0.5 l
0.499 0.5 l
0.4995 0.5 l
0.5 Indeterm l
0.5005 0.5 l
0.501 0.5 l
0.5015 0.5 l
0.502 0.5 l
0.5025 0.5 l
0.503 0.5 l
0.5035 0.5 l
0.504 0.5 l
0.5045 0.5 l
0.505 0.5 l
0.5055 0.5 l
0.506 0.5 l
0.5065 0.5 l
0.507 0.5 l
0.5075 0.5 l
0.508 0.5 l
0.5085 0.5 l
0.509 0.5 l
0.5095 0.5 l
0.51 0.5 l
0.5105 0.5 l
0.511 0.5 l
0.5115 0.5 l
0.512 0.5 l
0.5125 0.5 l
0.513 0.5 l
0.5135 0.5 l
0.514 0.5 l
0.5145 0.5 l
0.515 0.5 l
0.5155 0.5 l
0.516 0.5 l
0.5165 0.5 l
0.517 0.5 l
0.5175 0.5 l
0.518 0.5 l
0.5185 0.5 l
0.519 0.50001 l
0.5195 0.50001 l
0.52 0.50001 l
0.5205 0.50002 l
0.521 0.50003 l
0.5215 0.50003 l
0.522 0.50005 l
0.5225 0.50006 l
0.523 0.50007 l
0.5235 0.50009 l
0.524 0.5001 l
0.5245 0.50012 l
0.525 0.50013 l
0.5255 0.50015 l
0.526 0.50016 l
0.5265 0.50017 l
0.527 0.50018 l
0.5275 0.50018 l
0.528 0.50019 l
0.5285 0.50019 l
0.529 0.50019 l
0.5295 0.50019 l
0.53 0.50019 l
0.5305 0.50019 l
0.531 0.50019 l
0.5315 0.50019 l
0.532 0.50019 l
0.5325 0.50019 l
0.533 0.5002 l
0.5335 0.5002 l
0.534 0.5002 l
0.5345 0.50021 l
0.535 0.50022 l
0.5355 0.50025 l
0.536 0.50029 l
0.5365 0.50035 l
0.537 0.50044 l
0.5375 0.50055 l
0.538 0.5007 l
0.5385 0.50088 l
0.539 0.50111 l
0.5395 0.50136 l
0.54 0.50165 l
0.5405 0.50197 l
0.541 0.5023 l
0.5415 0.50263 l
0.542 0.50296 l
0.5425 0.50328 l
0.543 0.50356 l
0.5435 0.50381 l
0.544 0.50402 l
0.5445 0.50417 l
0.545 0.50429 l
0.5455 0.50436 l
0.546 0.50439 l
0.5465 0.5044 l
0.547 0.5044 l
0.5475 0.50441 l
0.548 0.50443 l
0.5485 0.50448 l
0.549 0.50457 l
0.5495 0.5047 l
0.55 0.50488 l
0.5505 0.5051 l
0.551 0.50536 l
0.5515 0.50565 l
0.552 0.50596 l
0.5525 0.50627 l
0.553 0.50658 l
0.5535 0.50687 l
0.554 0.50713 l
0.5545 0.50736 l
0.555 0.50756 l
0.5555 0.50772 l
0.556 0.50784 l
0.5565 0.50793 l
0.557 0.508 l
0.5575 0.50804 l
0.558 0.50806 l
0.5585 0.50808 l
0.559 0.50809 l
0.5595 0.50809 l
0.56 0.50809 l
0.5605 0.50809 l
0.561 0.50809 l
0.5615 0.50809 l
0.562 0.50809 l
0.5625 Indeterm l
0.563 0.50809 l
0.5635 0.50809 l
0.564 0.50809 l
0.5645 0.50809 l
0.565 0.5081 l
0.5655 0.5081 l
0.566 0.5081 l
0.5665 0.50812 l
0.567 0.50814 l
0.5675 0.50819 l
0.568 0.50826 l
0.5685 0.50838 l
0.569 0.50856 l
0.5695 0.50882 l
0.57 0.50917 l
0.5705 0.50963 l
0.571 0.51019 l
0.5715 0.51088 l
0.572 0.51168 l
0.5725 0.51257 l
0.573 0.51353 l
0.5735 0.51453 l
0.574 0.51553 l
0.5745 0.51648 l
0.575 0.51733 l
0.5755 0.51806 l
0.576 0.51863 l
0.5765 0.51903 l
0.577 0.51928 l
0.5775 0.51939 l
0.578 0.51941 l
0.5785 0.51942 l
0.579 0.51949 l
0.5795 0.51971 l
0.58 0.52019 l
0.5805 0.521 l
0.581 0.52223 l
0.5815 0.52392 l
0.582 0.5261 l
0.5825 0.52876 l
0.583 0.53187 l
0.5835 0.53535 l
0.584 0.53912 l
0.5845 0.54306 l
0.585 0.54704 l
0.5855 0.55094 l
0.586 0.55464 l
0.5865 0.55804 l
0.587 0.56107 l
0.5875 0.56367 l
0.588 0.56582 l
0.5885 0.56753 l
0.589 0.56883 l
0.5895 0.56976 l
0.59 0.5704 l
0.5905 0.5708 l
0.591 0.57102 l
0.5915 0.57114 l
0.592 0.57119 l
0.5925 0.57121 l
0.593 0.57121 l
0.5935 0.57121 l
0.594 0.57121 l
0.5945 0.57121 l
0.595 0.57121 l
0.5955 0.57123 l
0.596 0.57128 l
0.5965 0.57138 l
0.597 0.57158 l
0.5975 0.57192 l
0.598 0.57244 l
0.5985 0.5732 l
0.599 0.57422 l
0.5995 0.57554 l
0.6 0.57716 l
0.6005 0.57907 l
0.601 0.58123 l
0.6015 0.5836 l
0.602 0.58611 l
0.6025 0.58869 l
0.603 0.59124 l
0.6035 0.5937 l
0.604 0.59598 l
0.6045 0.59803 l
0.605 0.5998 l
0.6055 0.60127 l
0.606 0.60243 l
0.6065 0.60331 l
0.607 0.60392 l
0.6075 0.60431 l
0.608 0.60453 l
0.6085 0.60464 l
0.609 0.60467 l
0.6095 0.60467 l
0.61 0.60468 l
0.6105 0.60472 l
0.611 0.60481 l
0.6115 0.60494 l
0.612 0.60513 l
0.6125 0.60535 l
0.613 0.6056 l
0.6135 0.60586 l
0.614 0.60612 l
0.6145 0.60636 l
0.615 0.60658 l
0.6155 0.60676 l
0.616 0.60692 l
0.6165 0.60704 l
0.617 0.60713 l
0.6175 0.6072 l
0.618 0.60724 l
0.6185 0.60727 l
0.619 0.60729 l
0.6195 0.6073 l
0.62 0.60731 l
0.6205 0.60731 l
0.621 0.60731 l
0.6215 0.60731 l
0.622 0.60731 l
0.6225 0.60731 l
0.623 0.60731 l
0.6235 0.60731 l
0.624 0.60731 l
0.6245 0.60731 l
0.625 Indeterm l
0.6255 0.60731 l
0.626 0.60731 l
0.6265 0.60731 l
0.627 0.60731 l
0.6275 0.60731 l
0.628 0.60731 l
0.6285 0.60731 l
0.629 0.60731 l
0.6295 0.60732 l
0.63 0.60732 l
0.6305 0.60733 l
0.631 0.60734 l
0.6315 0.60736 l
0.632 0.60739 l
0.6325 0.60745 l
0.633 0.60753 l
0.6335 0.60763 l
0.634 0.60778 l
0.6345 0.60796 l
0.635 0.60819 l
0.6355 0.60846 l
0.636 0.60875 l
0.6365 0.60907 l
0.637 0.6094 l
0.6375 0.60972 l
0.638 0.61001 l
0.6385 0.61025 l
0.639 0.61044 l
0.6395 0.61055 l
0.64 0.61061 l
0.6405 0.61062 l
0.641 0.61062 l
0.6415 0.61067 l
0.642 0.61081 l
0.6425 0.61112 l
0.643 0.61168 l
0.6435 0.61257 l
0.644 0.61384 l
0.6445 0.61556 l
0.645 0.61775 l
0.6455 0.62042 l
0.646 0.62354 l
0.6465 0.62704 l
0.647 0.63086 l
0.6475 0.63486 l
0.648 0.63895 l
0.6485 0.64297 l
0.649 0.64681 l
0.6495 0.65035 l
0.65 0.6535 l
0.6505 0.65621 l
0.651 0.65844 l
0.6515 0.66019 l
0.652 0.66149 l
0.6525 0.66241 l
0.653 0.663 l
0.6535 0.66336 l
0.654 0.66354 l
0.6545 0.66363 l
0.655 0.66365 l
0.6555 0.66366 l
0.656 0.66366 l
0.6565 0.66366 l
0.657 0.66366 l
0.6575 0.66367 l
0.658 0.6637 l
0.6585 0.6638 l
0.659 0.66404 l
0.6595 0.6645 l
0.66 0.66532 l
0.6605 0.66664 l
0.661 0.6686 l
0.6615 0.67136 l
0.662 0.67504 l
0.6625 0.67972 l
0.663 0.68544 l
0.6635 0.69219 l
0.664 0.69986 l
0.6645 0.70829 l
0.665 0.71729 l
0.6655 0.72657 l
0.666 0.73586 l
0.6665 0.74485 l
0.667 0.75327 l
0.6675 0.76087 l
0.668 0.76746 l
0.6685 0.77291 l
0.669 0.77719 l
0.6695 0.78034 l
0.67 0.78245 l
0.6705 0.7837 l
0.671 0.7843 l
0.6715 0.78449 l
0.672 0.78451 l
0.6725 0.78458 l
0.673 0.78488 l
0.6735 0.78557 l
0.674 0.78673 l
0.6745 0.78839 l
0.675 0.79054 l
0.6755 0.79309 l
0.676 0.79595 l
0.6765 0.79899 l
0.677 0.80209 l
0.6775 0.80511 l
0.678 0.80795 l
0.6785 0.81052 l
0.679 0.81277 l
0.6795 0.81465 l
0.68 0.81618 l
0.6805 0.81737 l
0.681 0.81826 l
0.6815 0.81889 l
0.682 0.81932 l
0.6825 0.81959 l
0.683 0.81976 l
0.6835 0.81985 l
0.684 0.81989 l
0.6845 0.81991 l
0.685 0.81992 l
0.6855 0.81992 l
0.686 0.81993 l
0.6865 0.81993 l
0.687 0.81993 l
0.6875 Indeterm l
0.688 0.81993 l
0.6885 0.81993 l
0.689 0.81993 l
0.6895 0.81993 l
0.69 0.81993 l
0.6905 0.81994 l
0.691 0.81995 l
0.6915 0.81999 l
0.692 0.82007 l
0.6925 0.8202 l
0.693 0.82041 l
0.6935 0.82073 l
0.694 0.8212 l
0.6945 0.82184 l
0.695 0.82268 l
0.6955 0.82372 l
0.696 0.82499 l
0.6965 0.82645 l
0.697 0.82809 l
0.6975 0.82986 l
0.698 0.83169 l
0.6985 0.83352 l
0.699 0.83528 l
0.6995 0.83688 l
0.7 0.83828 l
0.7005 0.83943 l
0.701 0.8403 l
0.7015 0.84089 l
0.702 0.84123 l
0.7025 0.84138 l
0.703 0.84141 l
0.7035 0.84142 l
0.704 0.8415 l
0.7045 0.84176 l
0.705 0.84229 l
0.7055 0.84316 l
0.706 0.84442 l
0.7065 0.84609 l
0.707 0.84816 l
0.7075 0.85059 l
0.708 0.85332 l
0.7085 0.85627 l
0.709 0.85932 l
0.7095 0.86239 l
0.71 0.86538 l
0.7105 0.86818 l
0.711 0.87074 l
0.7115 0.873 l
0.712 0.87493 l
0.7125 0.87652 l
0.713 0.87778 l
0.7135 0.87875 l
0.714 0.87945 l
0.7145 0.87993 l
0.715 0.88024 l
0.7155 0.88043 l
0.716 0.88054 l
0.7165 0.88059 l
0.717 0.88061 l
0.7175 0.88062 l
0.718 0.88062 l
0.7185 0.88062 l
0.719 0.88062 l
0.7195 0.88062 l
0.72 0.88062 l
0.7205 0.88062 l
0.721 0.88064 l
0.7215 0.88067 l
0.722 0.88072 l
0.7225 0.8808 l
0.723 0.88093 l
0.7235 0.8811 l
0.724 0.88132 l
0.7245 0.88159 l
0.725 0.88191 l
0.7255 0.88226 l
0.726 0.88264 l
0.7265 0.88304 l
0.727 0.88344 l
0.7275 0.88382 l
0.728 0.88418 l
0.7285 0.88451 l
0.729 0.8848 l
0.7295 0.88504 l
0.73 0.88524 l
0.7305 0.8854 l
0.731 0.88551 l
0.7315 0.88559 l
0.732 0.88565 l
0.7325 0.88568 l
0.733 0.8857 l
0.7335 0.8857 l
0.734 0.8857 l
0.7345 0.8857 l
0.735 0.88571 l
0.7355 0.88571 l
0.736 0.88571 l
0.7365 0.88572 l
0.737 0.88573 l
0.7375 0.88573 l
0.738 0.88574 l
0.7385 0.88575 l
0.739 0.88576 l
0.7395 0.88576 l
0.74 0.88577 l
0.7405 0.88577 l
0.741 0.88578 l
0.7415 0.88578 l
0.742 0.88578 l
0.7425 0.88578 l
0.743 0.88578 l
0.7435 0.88578 l
0.744 0.88578 l
0.7445 0.88578 l
0.745 0.88578 l
0.7455 0.88578 l
0.746 0.88578 l
0.7465 0.88578 l
0.747 0.88578 l
0.7475 0.88578 l
0.748 0.88578 l
0.7485 0.88578 l
0.749 0.88578 l
0.7495 0.88578 l
0.75 Indeterm l
0.7505 0.88578 l
0.751 0.88578 l
0.7515 0.88578 l
0.752 0.88578 l
0.7525 0.88578 l
0.753 0.88578 l
0.7535 0.88578 l
0.754 0.88578 l
0.7545 0.88578 l
0.755 0.88578 l
0.7555 0.88578 l
0.756 0.88578 l
0.7565 0.88578 l
0.757 0.88578 l
0.7575 0.88578 l
0.758 0.88578 l
0.7585 0.88578 l
0.759 0.88579 l
0.7595 0.88579 l
0.76 0.88579 l
0.7605 0.8858 l
0.761 0.8858 l
0.7615 0.88581 l
0.762 0.88582 l
0.7625 0.88582 l
0.763 0.88583 l
0.7635 0.88584 l
0.764 0.88584 l
0.7645 0.88585 l
0.765 0.88585 l
0.7655 0.88585 l
0.766 0.88585 l
0.7665 0.88585 l
0.767 0.88586 l
0.7675 0.88587 l
0.768 0.88589 l
0.7685 0.88594 l
0.769 0.886 l
0.7695 0.88609 l
0.77 0.88621 l
0.7705 0.88637 l
0.771 0.88655 l
0.7715 0.88677 l
0.772 0.88702 l
0.7725 0.8873 l
0.773 0.88759 l
0.7735 0.88788 l
0.774 0.88817 l
0.7745 0.88846 l
0.775 0.88871 l
0.7755 0.88894 l
0.776 0.88914 l
0.7765 0.8893 l
0.777 0.88942 l
0.7775 0.88951 l
0.778 0.88957 l
0.7785 0.88961 l
0.779 0.88963 l
0.7795 0.88964 l
0.78 0.88964 l
0.7805 0.88964 l
0.781 0.88964 l
0.7815 0.88964 l
0.782 0.88964 l
0.7825 0.88964 l
0.783 0.88965 l
0.7835 0.88966 l
0.784 0.88969 l
0.7845 0.88976 l
0.785 0.88988 l
0.7855 0.89008 l
0.786 0.89039 l
0.7865 0.89083 l
0.787 0.89144 l
0.7875 0.89222 l
0.788 0.89321 l
0.7885 0.8944 l
0.789 0.89578 l
0.7895 0.89733 l
0.79 0.89903 l
0.7905 0.90082 l
0.791 0.90265 l
0.7915 0.90446 l
0.792 0.90619 l
0.7925 0.90778 l
0.793 0.90919 l
0.7935 0.91039 l
0.794 0.91135 l
0.7945 0.91206 l
0.795 0.91256 l
0.7955 0.91285 l
0.796 0.913 l
0.7965 0.91304 l
0.797 0.91305 l
0.7975 0.91307 l
0.798 0.91315 l
0.7985 0.91333 l
0.799 0.91365 l
0.7995 0.91411 l
0.8 0.91472 l
0.8005 0.91545 l
0.801 0.91629 l
0.8015 0.9172 l
0.802 0.91815 l
0.8025 0.91909 l
0.803 0.91999 l
0.8035 0.92082 l
0.804 0.92155 l
0.8045 0.92218 l
0.805 0.9227 l
0.8055 0.92311 l
0.806 0.92343 l
0.8065 0.92365 l
0.807 0.92381 l
0.8075 0.92391 l
0.808 0.92397 l
0.8085 0.92401 l
0.809 0.92403 l
0.8095 0.92403 l
0.81 0.92404 l
0.8105 0.92404 l
0.811 0.92404 l
0.8115 0.92404 l
0.812 0.92404 l
0.8125 Indeterm l
0.813 0.92404 l
0.8135 0.92404 l
0.814 0.92404 l
0.8145 0.92404 l
0.815 0.92404 l
0.8155 0.92404 l
0.816 0.92405 l
0.8165 0.92407 l
0.817 0.92411 l
0.8175 0.92418 l
0.818 0.92429 l
0.8185 0.92447 l
0.819 0.92473 l
0.8195 0.92509 l
0.82 0.92557 l
0.8205 0.92618 l
0.821 0.92694 l
0.8215 0.92782 l
0.822 0.92883 l
0.8225 0.92994 l
0.823 0.93111 l
0.8235 0.93231 l
0.824 0.93347 l
0.8245 0.93455 l
0.825 0.93552 l
0.8255 0.93632 l
0.826 0.93694 l
0.8265 0.93736 l
0.827 0.93762 l
0.8275 0.93773 l
0.828 0.93775 l
0.8285 0.93776 l
0.829 0.93783 l
0.8295 0.93804 l
0.83 0.93848 l
0.8305 0.93921 l
0.831 0.9403 l
0.8315 0.94177 l
0.832 0.94363 l
0.8325 0.94586 l
0.833 0.94842 l
0.8335 0.95123 l
0.834 0.95421 l
0.8345 0.95726 l
0.835 0.96029 l
0.8355 0.96321 l
0.836 0.96592 l
0.8365 0.96837 l
0.837 0.97051 l
0.8375 0.97231 l
0.838 0.97378 l
0.8385 0.97492 l
0.839 0.97577 l
0.8395 0.97637 l
0.84 0.97677 l
0.8405 0.97701 l
0.841 0.97715 l
0.8415 0.97722 l
0.842 0.97725 l
0.8425 0.97726 l
0.843 0.97726 l
0.8435 0.97726 l
0.844 0.97726 l
0.8445 0.97726 l
0.845 0.97727 l
0.8455 0.97727 l
0.846 0.9773 l
0.8465 0.97735 l
0.847 0.97744 l
0.8475 0.97761 l
0.848 0.97785 l
0.8485 0.9782 l
0.849 0.97866 l
0.8495 0.97925 l
0.85 0.97995 l
0.8505 0.98077 l
0.851 0.98168 l
0.8515 0.98265 l
0.852 0.98367 l
0.8525 0.98469 l
0.853 0.98569 l
0.8535 0.98663 l
0.854 0.98749 l
0.8545 0.98825 l
0.855 0.98889 l
0.8555 0.98941 l
0.856 0.98982 l
0.8565 0.99012 l
0.857 0.99033 l
0.8575 0.99046 l
0.858 0.99053 l
0.8585 0.99056 l
0.859 0.99057 l
0.8595 0.99057 l
0.86 0.99058 l
0.8605 0.99059 l
0.861 0.99061 l
0.8615 0.99065 l
0.862 0.9907 l
0.8625 0.99077 l
0.863 0.99083 l
0.8635 0.9909 l
0.864 0.99097 l
0.8645 0.99103 l
0.865 0.99109 l
0.8655 0.99113 l
0.866 0.99117 l
0.8665 0.9912 l
0.867 0.99122 l
0.8675 0.99123 l
0.868 0.99124 l
0.8685 0.99125 l
0.869 0.99126 l
0.8695 0.99126 l
0.87 0.99126 l
0.8705 0.99126 l
0.871 0.99126 l
0.8715 0.99126 l
0.872 0.99126 l
0.8725 0.99126 l
0.873 0.99126 l
0.8735 0.99126 l
0.874 0.99126 l
0.8745 0.99126 l
0.875 Indeterm l
0.8755 0.99126 l
0.876 0.99126 l
0.8765 0.99126 l
0.877 0.99126 l
0.8775 0.99126 l
0.878 0.99126 l
0.8785 0.99126 l
0.879 0.99126 l
0.8795 0.99126 l
0.88 0.99126 l
0.8805 0.99126 l
0.881 0.99126 l
0.8815 0.99127 l
0.882 0.99127 l
0.8825 0.99128 l
0.883 0.99129 l
0.8835 0.9913 l
0.884 0.99132 l
0.8845 0.99134 l
0.885 0.99137 l
0.8855 0.9914 l
0.886 0.99143 l
0.8865 0.99147 l
0.887 0.9915 l
0.8875 0.99154 l
0.888 0.99157 l
0.8885 0.99159 l
0.889 0.99161 l
0.8895 0.99162 l
0.89 0.99163 l
0.8905 0.99163 l
0.891 0.99163 l
0.8915 0.99163 l
0.892 0.99165 l
0.8925 0.99167 l
0.893 0.99172 l
0.8935 0.9918 l
0.894 0.9919 l
0.8945 0.99204 l
0.895 0.99221 l
0.8955 0.99242 l
0.896 0.99266 l
0.8965 0.99292 l
0.897 0.9932 l
0.8975 0.99348 l
0.898 0.99377 l
0.8985 0.99404 l
0.899 0.9943 l
0.8995 0.99453 l
0.9 0.99473 l
0.9005 0.9949 l
0.901 0.99504 l
0.9015 0.99515 l
0.902 0.99522 l
0.9025 0.99527 l
0.903 0.99531 l
0.9035 0.99533 l
0.904 0.99534 l
0.9045 0.99534 l
0.905 0.99534 l
0.9055 0.99534 l
0.906 0.99534 l
0.9065 0.99534 l
0.907 0.99534 l
0.9075 0.99534 l
0.908 0.99535 l
0.9085 0.99535 l
0.909 0.99536 l
0.9095 0.99538 l
0.91 0.99541 l
0.9105 0.99547 l
0.911 0.99554 l
0.9115 0.99565 l
0.912 0.99579 l
0.9125 0.99596 l
0.913 0.99617 l
0.9135 0.9964 l
0.914 0.99667 l
0.9145 0.99695 l
0.915 0.99724 l
0.9155 0.99754 l
0.916 0.99783 l
0.9165 0.9981 l
0.917 0.99835 l
0.9175 0.99857 l
0.918 0.99876 l
0.9185 0.99891 l
0.919 0.99902 l
0.9195 0.9991 l
0.92 0.99916 l
0.9205 0.99919 l
0.921 0.9992 l
0.9215 0.99921 l
0.922 0.99921 l
0.9225 0.99921 l
0.923 0.99922 l
0.9235 0.99923 l
0.924 0.99926 l
0.9245 0.99929 l
0.925 0.99933 l
0.9255 0.99938 l
0.926 0.99943 l
0.9265 0.99949 l
0.927 0.99954 l
0.9275 0.9996 l
0.928 0.99964 l
0.9285 0.99969 l
0.929 0.99972 l
0.9295 0.99975 l
0.93 0.99977 l
0.9305 0.99979 l
0.931 0.9998 l
0.9315 0.99981 l
0.932 0.99982 l
0.9325 0.99982 l
0.933 0.99982 l
0.9335 0.99982 l
0.934 0.99983 l
0.9345 0.99983 l
0.935 0.99983 l
0.9355 0.99983 l
0.936 0.99983 l
0.9365 0.99983 l
0.937 0.99983 l
0.9375 Indeterm l
0.938 0.99983 l
0.9385 0.99983 l
0.939 0.99983 l
0.9395 0.99983 l
0.94 0.99983 l
0.9405 0.99983 l
0.941 0.99983 l
0.9415 0.99983 l
0.942 0.99983 l
0.9425 0.99983 l
0.943 0.99983 l
0.9435 0.99983 l
0.944 0.99983 l
0.9445 0.99984 l
0.945 0.99984 l
0.9455 0.99985 l
0.946 0.99986 l
0.9465 0.99986 l
0.947 0.99987 l
0.9475 0.99988 l
0.948 0.99989 l
0.9485 0.9999 l
0.949 0.9999 l
0.9495 0.99991 l
0.95 0.99992 l
0.9505 0.99992 l
0.951 0.99992 l
0.9515 0.99993 l
0.952 0.99993 l
0.9525 0.99993 l
0.953 0.99993 l
0.9535 0.99993 l
0.954 0.99993 l
0.9545 0.99993 l
0.955 0.99993 l
0.9555 0.99993 l
0.956 0.99994 l
0.9565 0.99994 l
0.957 0.99994 l
0.9575 0.99995 l
0.958 0.99996 l
0.9585 0.99996 l
0.959 0.99997 l
0.9595 0.99997 l
0.96 0.99998 l
0.9605 0.99998 l
0.961 0.99999 l
0.9615 0.99999 l
0.962 0.99999 l
0.9625 0.99999 l
0.963 1. l
0.9635 1. l
0.964 1. l
0.9645 1. l
0.965 1. l
0.9655 1. l
0.966 1. l
0.9665 1. l
0.967 1. l
0.9675 1. l
0.968 1. l
0.9685 1. l
0.969 1. l
0.9695 1. l
0.97 1. l
0.9705 1. l
0.971 1. l
0.9715 1. l
0.972 1. l
0.9725 1. l
0.973 1. l
0.9735 1. l
0.974 1. l
0.9745 1. l
0.975 1. l
0.9755 1. l
0.976 1. l
0.9765 1. l
0.977 1. l
0.9775 1. l
0.978 1. l
0.9785 1. l
0.979 1. l
0.9795 1. l
0.98 1. l
0.9805 1. l
0.981 1. l
0.9815 1. l
0.982 1. l
0.9825 1. l
0.983 1. l
0.9835 1. l
0.984 1. l
0.9845 1. l
0.985 1. l
0.9855 1. l
0.986 1. l
0.9865 1. l
0.987 1. l
0.9875 1. l
0.988 1. l
0.9885 1. l
0.989 1. l
0.9895 1. l
0.99 1. l
0.9905 1. l
0.991 1. l
0.9915 1. l
0.992 1. l
0.9925 1. l
0.993 1. l
0.9935 1. l
0.994 1. l
0.9945 1. l
0.995 1. l
0.9955 1. l
0.996 1. l
0.9965 1. l
0.997 1. l
0.9975 1. l
0.998 1. l
0.9985 1. l
0.999 1. l
0.9995 1. l
1. Indeterm l

